Effect of an Expanding Charged Cloud on two-particle Bose-Einstein Correlations

In high-energy physics, quantum statistical correlation measurements are very important for getting a good picture of how a particle-emitting source is structured in space and time, as well as its thermodynamic properties and inner dynamics. It is necessary to take into account the various final state effects since they have the potential to alter the observed femtoscopic correlation functions. Protons are affected mostly by the strong interaction, whereas other charged particles are mostly influenced by the Coulomb interaction. The interaction of the particles under investigation with the fireball or the expanding cloud of the other particles in the final state might also have significant consequences. This may cause the particle's trajectory to shift. This phenomenon can be viewed as an Aharonov-Bohm effect since the pair's alternate tracks reveal a closed loop with an internal field. We investigate a numerical solution for a toy model to study the modifications of Bose-Einstien correlation function strength, which is sensitive to this effect

==> images/pt_array.C <==
#include <TCanvas.h>
#include <TGraph.h>
#include <TAxis.h>
#include <TLegend.h>
#include <TMultiGraph.h>

void pt_array() {
    // Define the arrays
    const int n = 27;  // Number of points for most arrays
    Double_t sigma20000[n] = { 17.6106, 14.5678, 11.3522, 8.89212, 7.32017, 6.13969, 4.47041, 4.65833, 3.76473, 3.25860, 2.83247, 2.21741, 1.75309, 1.26166, 1.29298, 1.12055, 0.993011, 0.823605, 0.681551, 0.616176, 0.497354, 0.406710, 0.385668, 0.357509, 0.285139, 0.237975, 0.217713};
    Double_t sigma50000[n] = { 22.8667, 18.7418, 14.2146, 11.2564, 9.51649, 8.11960, 6.09990, 6.95454, 5.66497, 5.23222, 3.72174, 3.50245, 2.42742, 2.08731, 2.03105, 1.82724, 1.50090, 1.17637, 1.00607, 0.840588, 0.714005, 0.649100, 0.585040, 0.508169, 0.419472, 0.365355, 0.311373};
    Double_t sigma1600[n] = { 0.962212, 0.483627, 0.333056, 0.211211, 0.164653, 0.131170, 0.0993399, 0.0975973, 0.0805338, 0.0709478, 0.0559106, 0.0502815, 0.0390651, 0.0540118, 0.0258483, 0.0204620, 0.0198000, 0.0150505, 0.0155250, 0.0130174, 0.0101871, 0.00718154, 0.00701857, 0.00579476, 0.00644920, 0.0104808, 0.00110892 };
    Double_t sigma6000[n] = { 11.61, 9.926, 7.814, 6.451, 5.164, 4.207, 3.509, 2.084, 1.953, 1.731, 1.511, 1.367, 1.11, 0.9459, 0.7028, 0.6385, 0.5452, 0.4716, 0.4353, 0.3847, 0.3669, 0.2254, 0.2163, 0.1957, 0.1768, 0.1556, 0.1435 };
    //Double_t sigma105[24] = { 40.39, 37.43, 34.32, 29.93, 16.74, 16.18, 15.19, 13.09, 11.58, 9.814, 8.114, 4.67, 4.088, 3.553, 2.961, 2.601, 2.405, 2.002, 1.17, 1.064, 1.002, 0.8818, 0.783, 0.7375 };
    Double_t pt_2[n] = { 10., 20., 30., 40., 50., 60., 70., 75., 80., 90., 100., 110., 125., 140., 150., 160., 175., 190., 200., 210., 225., 240., 250., 260., 275., 290., 300. };

    // Create TGraphs
    TGraph* graph1 = new TGraph(n, pt_2, sigma20000);
    TGraph* graph2 = new TGraph(n, pt_2, sigma50000);
    TGraph* graph3 = new TGraph(n, pt_2, sigma1600);
    TGraph* graph4 = new TGraph(n, pt_2, sigma6000);
    //TGraph* graph5 = new TGraph(24, pt_2, sigma105);  // sigma105 has 24 points, not 27

    // Customize the graphs
   // graph1->SetTitle("Graph 1;pt;Value");
    graph1->SetMarkerColor(kBlue);
    graph1->SetMarkerStyle(21);
    graph1->SetLineColor(kBlue);

    graph2->SetMarkerColor(kRed);
    graph2->SetMarkerStyle(22);
    graph2->SetLineColor(kRed);

    graph3->SetMarkerColor(kGreen);
    graph3->SetMarkerStyle(23);
    graph3->SetLineColor(kGreen);

    graph4->SetMarkerColor(kMagenta);
    graph4->SetMarkerStyle(24);
    graph4->SetLineColor(kMagenta);

   /* graph5->SetMarkerColor(kCyan);
    graph5->SetMarkerStyle(25);
    graph5->SetLineColor(kCyan);*/

    // Create a canvas
    TCanvas* c1 = new TCanvas("c1", "pt vs Arrays", 800, 600);

    // Create a multigraph to hold all the graphs
    TMultiGraph* mg = new TMultiGraph();
    mg->Add(graph1);
    mg->Add(graph2);
    mg->Add(graph3);
    mg->Add(graph4);
    //mg->Add(graph5);

    // Set titles
    mg->SetTitle(" ;pt;#sigma_{t}");
    //mg->SetLogy();

    // Draw the multigraph
    mg->Draw("APL");
    

    // Create a legend
    TLegend* legend = new TLegend(0.7, 0.7, 0.9, 0.9);
    legend->AddEntry(graph1, "d= 20000 fm", "lp");
    legend->AddEntry(graph2, "d = 50000 fm", "lp");
    legend->AddEntry(graph3, "d = 1600 fm", "lp");
    legend->AddEntry(graph4, "d = 6000 fm", "lp");
   // legend->AddEntry(graph5, "Sigma105", "lp");
    legend->Draw();

    // Save the canvas as an image
    c1->SaveAs("pt_vs_arrays.png");
   // c1->SetLogy();
}

// Execute the function
void run() {
    pt_array();
}

